Weak convergence rates for temporal numerical approximations of stochastic wave equations with multiplicative noise

In this work we establish weak convergence rates for temporal discretisations of stochastic wave equations with multiplicative noise, in particular, for the hyperbolic Anderson model. For this class of stochastic partial differential equations the weak convergence rates we obtain are indeed twice the known strong rates. To the best of our knowledge, our findings are the first in the scientific literature which provide essentially sharp weak convergence rates for temporal discretisations of stochastic wave equations with multiplicative noise. Key ideas of our proof are a sophisticated splitting of the error and applications of the recently introduced mild It\^{o} formula. We complement our analytical findings by means of numerical simulations in Python for the decay of the weak approximation error for SPDEs for four different test functions.

==> weak-order-swe.py <==
# This Python script contains the code presented in the article "Weak 
# convergence rates for temporal numerical approximations of the semilinear 
# stochastic wave equation with multiplicative noise". Moreover, the script 
# contains additional commands which ensure that basic information concerning 
# the current computations is printed and sample paths of the approximate 
# solution process are plotted. It is advised to significantly reduce the 
# number M of Monte Carlo runs in order to achieve a moderate computation time 
# when initially testing the code.

import numpy as np
from scipy.fft import dst
import matplotlib.pyplot as plt   

# endpoint of time interval and numbers of time steps 
T= 2.; N_list = [2 ** n for n  in range(3, 13)]

# number of spatial basis functions, number of Monte Carlo runs, and seed 
J = 16; M = 5e5; np.random.seed(123)

# initial condition, given in terms of coefficients w.r.t. basis functions
xi = np.array([1] + (2 * J - 1) * [0], dtype = float).reshape(2, J)

# arrays of eigenvalues of (-A)^{1/2} and (-A)^{-1/2}
sqrt_ev = np.array([j * np.pi for j in range(1, J+1)])   
sqrt_ev_inv = sqrt_ev ** (-1)

# one-step propagation depending on step size h and array of coefficients 
# w.r.t. spatial basis functions of shape (2, J)
def propagate(h, coeff):     
    C = np.cos(h * sqrt_ev); S = np.sin(h * sqrt_ev)
    new_coeff = np.zeros([2, J])
    new_coeff[0,:] = C * coeff[0,:] + sqrt_ev_inv * S * coeff[1,:]
    new_coeff[1,:] = - sqrt_ev * S * coeff[0,:] + C * coeff[1,:]
    return new_coeff

# transformation of coefficients w.r.t. basis functions into function values
def coeff_to_fn(coeff):
    return 1 / np.sqrt(2) * dst(coeff, type = 1, norm = 'backward')

# transformation of function values into coefficients w.r.t. basis functions
def fn_to_coeff(values):
    return 1 / (np.sqrt(2) * (len(values) + 1)) \
            * dst(values, type = 1, norm = 'backward')

# simulation of approximate solution of the stochastic wave equation
# with N time steps and J spatial basis functions
def simulate_SWE(N):
    Y = np.zeros([N, 2, J])
    Y[0,:,:] = xi
    h = T / N
    for n in range(1, N):
        coeff = Y[n-1,:,:]
        y_1 = coeff_to_fn(coeff[0,:])
        dw = coeff_to_fn(np.sqrt(h) * np.random.normal(0, 1, size = J))
        BdW = fn_to_coeff(y_1 * dw)  
        coeff[1,:] += BdW
        Y[n,:,:] = propagate(h, coeff)
    return Y

# Monte Carlo approximation of E\varphi(Y^h_T) with step size h = T / N 
# using M samples and J spatial basis functions
def Monte_Carlo_EphiY(M, N):
    EphiY = np.zeros(4)   
    for m in range(M): 
        Y = simulate_SWE(N)                   
        Y_T = Y[-1,:,:]
        normsq = np.array([np.sum(Y_T[0,:] ** 2), 
                           np.sum((sqrt_ev_inv * Y_T[1,:]) ** 2)])
        EphiY += np.array([Y_T[0,0], Y_T[1,0], (1 + normsq[0]) ** (-1), 
                           (1 + normsq[1]) ** (-1)])
    EphiY *= 1/M * np.array([1, 1/np.pi, 1, 1])    
    return EphiY, Y  

# compute weak error estimates for different numbers of time steps
EphiY = np.zeros([len(N_list), 4])
error = np.zeros([len(N_list)-1, 4])
for i in range(len(N_list)):
    print('perform computations based on number of time steps N =', N_list[i])
    EphiY[i,:], Y = Monte_Carlo_EphiY(M, N_list[i])
for i in range(len(N_list)-1):
    error[i,:] = np.abs(EphiY[-1,:] - EphiY[i,:])        

# plot weak error estimates
plt.rcParams['text.usetex'] = True; plt.figure()
plt.xlabel('$N$'); plt.ylabel('estimated weak error')
plt.yscale('log'); plt.xscale('log')
order_line = 1.8 * error[0,1] * np.array([N_list[0] / N_list[i] 
                                          for i in range(0, len(N_list)-1)])
labels = [r'$\varphi(x) = \langle x^{(1)}, e_1 \rangle_H$',
          r'$\varphi(x) = \langle x^{(2)}, \pi e_1 \rangle_{H_{-1/2}}$', 
          r'$\varphi(x) = \frac{1}{1+\|x^{(1)}\|_H^2}$', 
          r'$\varphi(x) = \frac{1}{1+\|x^{(2)}\|_{H_{-1/2}}^2}$'] 
for i in range(4):
    plt.plot(N_list[:-1], error[:,i], '-o', label = labels[i])
plt.plot(N_list[:-1], order_line, 
         linestyle = (0,(1,3)), color = '0.5', label = 'order 1')
plt.legend(prop = {'size': 9})
plt.savefig('plot.pdf', bbox_inches = 'tight')
plt.show()
  
# plot realization of approximate solution of stochastic wave equation
N = N_list[-1]; y = np.zeros([N, 2, J])
for n in range(N):
    for i in range(2):
        y[n,i,:] = coeff_to_fn(Y[n,i,:])    
x_values = np.array([n / (J + 1) for n in range(1, J+1)]) 
t_values = np.arange(0., T, T / N)
x, t = np.meshgrid(x_values, t_values)
fig = plt.figure()
ax1 = fig.add_subplot(121, projection = '3d')
ax1.plot_surface(t, x, y[:,0,:])
ax1.set_title('1st component of solution process', fontsize = 11)
ax1.set_xlabel(r'$t$'); ax1.set_ylabel(r'$x$')
ax2 = fig.add_subplot(122, projection = '3d')
ax2.plot_surface(t, x, y[:,1,:])
ax2.set_title('2nd component of solution process', fontsize = 11)
ax2.set_xlabel(r'$t$'); ax2.set_ylabel(r'$x$')
plt.show()


